Single-input perturbative control of a quantum symmetric rotor

We consider the Schr\"odinger partial differential equation of a rotating symmetric rigid molecule (symmetric rotor) driven by a z-linearly polarized electric field, as prototype of degenerate infinite-dimensional bilinear control system. By introducing an abstract perturbative criterium, we classify its simultaneous approximate controllability; based on this insight, we numerically perform an orientational selective transfer of rotational population.

==> anc/Control.m <==
function u=Control(t,N,StrengthR,StrengthI,Omega,alpha);

u=sum(sum(StrengthR.*cos(Omega*t)+StrengthI.*sin(Omega*t))); 



==> anc/Resonnant14.m <==

%% "Simultaneous control of degenerate infinite-dimensional quantum systems:
%%  application to angular momentum orientation" by T. Chambrion and E. Pozzoli 

%% This Octave/Matlab script is attached to the paper "Simultaneous control of 
%% degenerate infinite-dimensional quantum systems: application to angular 
%% momentum orientation" by T. Chambrion and E. Pozzoli, avalaible on HAL
%% url : 
%% It is meant to be used with the auxilliary file Control.m that can be found
%% on the same page.
%% All further mentions of references, results, notations or equations in the 
%% following  refer to above mentionned paper.

%% This file has been used for the numerical simulations presented in Section 
%% III. The aim is to transfer the first eigenstate to the second one in the 
%% space k=1, m=1, while keeping the first eigenstate unchanged in the spaces 
%% k=1, m=-1 and k=1, m=0.

 
 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Intialization
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%% This first section proceeds with the initialization of the code.

clear all
tic();                   %% Set time zero (used to assess computing performaces)
N=10;                    %% Size N of the Galerkin approximation used in Prop 13
mu=1;                    %% Size of the shift mu in Eq (10) 
d=1/25;                  %% Size of the periodic pulses in Eq (19)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Complex dynamics
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%% We first define the matrix of the compression of H_rot on the space spanned 
%% by the first N eigenvectors using formula (11). The rotational constants are
%% set to be C=2, A=1. Note that the matrix only depends on k, and hence is the
%% the same for the three spaces k=1, m=1 / k=1, m=0 / k=1, m=-1

A1=(eye(N,N)+diag(1:N).*diag(2:N+1))*(-i);

%% We then define the matrix of compression of H_z on the space spanned 
%% by the first N eigenvectors using formulas (13) and (14). Note, and it is 
%% crucial in our analysis, that the matrices depend on k and m, and hence we 
%% are led to use one matrix for each one of the three spaces 
%% k=1, m=1 / k=1, m=0 / k=1, m=-1. We denote these matrices with B1, B2 and B3 
%% respectively.


Laux=((1:N).*(2:N+1)).^(-1);  %% Auxilliary matrix used to build B1, B2, b3.

%% Diagonal part of matrices B1, B2, B3

B1=diag(Laux)*(-i);        
B2=diag(Laux)*0;
B3=diag(Laux)*i;

%% Off diagonal terms for B1, B2 and B3

for j=1:N-1
  B1(j,j+1)=i*(sqrt((j+1)^2-1)*sqrt((j+1)^2-1))/(j+1)/sqrt((2*j+1)*(2*j+3));
  B2(j,j+1)=i*(sqrt((j+1)^2-1)*sqrt((j+1)^2-0))/(j+1)/sqrt((2*j+1)*(2*j+3));
  B3(j,j+1)=B1(j,j+1);
  B1(j+1,j)=B1(j,j+1);
  B2(j+1,j)=B2(j,j+1);
  B3(j+1,j)=B3(j,j+1);
end

%% The Octave/Matlab ODE solver deals with real dynamics only. In order to use 
%% them, we express the complex dynamics of dimension N as real dynamics of 
%% dimension 2N by separating real and imaginary parts.
%% We denote by A1r, A2r, A3r and B1r, B2r, B3r the real counterparts
%% of the matrices A1, A2, A3 and B1, B2, B3. 

A1r=zeros(2*N,2*N);
for j=1:N
    A1r((2*j-1),2*j)=-imag(A1(j,j));
    A1r(2*j,2*j-1)=imag(A1(j,j));
end
A2r=A1r; 
A3r=A1r;

%% Matrix B1
B1r=zeros(2*N,2*N);
for j=1:N                                 %% Diagonal of B1
    B1r((2*j-1),2*j)=-imag(B1(j,j));
    B1r(2*j,2*j-1)=imag(B1(j,j));
end
for j=1:N-1;                              %% Upper diagonal terms
    B1r(2*j-1,2*(j+1)-1)=real(B1(j,j+1));
    B1r(2*j-1,2*(j+1))=-imag(B1(j,j+1));
    B1r(2*j,2*(j+1)-1)=imag(B1(j,j+1));
    B1r(2*j,2*(j+1))=real(B1(j,j+1));
  end
  
for j=2:N;                                %% Under diagonal terms
    B1r(2*j-1,2*(j-1)-1)=real(B1(j,j-1));
    B1r(2*j-1,2*(j-1))=-imag(B1(j,j-1));
    B1r(2*j,2*(j-1)-1)=imag(B1(j,j-1));
    B1r(2*j,2*(j-1))=real(B1(j,j-1));
  end
 
 
 %% Matrix B2
B2r=zeros(2*N,2*N);
for j=1:N                                 %% Diagonal of B2
    B2r((2*j-1),2*j)=-imag(B2(j,j));
    B2r(2*j,2*j-1)=imag(B2(j,j));
end
for j=1:N-1;                              %% Upper diagonal terms
    B2r(2*j-1,2*(j+1)-1)=real(B2(j,j+1));
    B2r(2*j-1,2*(j+1))=-imag(B2(j,j+1));
    B2r(2*j,2*(j+1)-1)=imag(B2(j,j+1));
    B2r(2*j,2*(j+1))=real(B2(j,j+1));
  end
  
for j=2:N;                                %% Under diagonal terms
    B2r(2*j-1,2*(j-1)-1)=real(B2(j,j-1));
    B2r(2*j-1,2*(j-1))=-imag(B2(j,j-1));
    B2r(2*j,2*(j-1)-1)=imag(B2(j,j-1));
    B2r(2*j,2*(j-1))=real(B2(j,j-1));
  end
 
 %% Matrix B3
B3r=zeros(2*N,2*N);
for j=1:N                                 %% Diagonal of B3
    B3r((2*j-1),2*j)=-imag(B3(j,j));
    B3r(2*j,2*j-1)=imag(B3(j,j));
end
for j=1:N-1;                              %% Upper diagonal terms
    B3r(2*j-1,2*(j+1)-1)=real(B3(j,j+1));
    B3r(2*j-1,2*(j+1))=-imag(B3(j,j+1));
    B3r(2*j,2*(j+1)-1)=imag(B3(j,j+1));
    B3r(2*j,2*(j+1))=real(B3(j,j+1));
  end
  
for j=2:N;                                %% Under diagonal terms
    B3r(2*j-1,2*(j-1)-1)=real(B3(j,j-1));
    B3r(2*j-1,2*(j-1))=-imag(B3(j,j-1));
    B3r(2*j,2*(j-1)-1)=imag(B3(j,j-1));
    B3r(2*j,2*(j-1))=real(B3(j,j-1));
  end
 
 

  
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Construction of the control law (Equation (19))
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%% Computation of the perturbed spectrum 
 
C1=A1+mu*B1;
[P,Lambda]=eig(C1);
%% P: basis where C1 is diagonal
%% r: target rotation (in the basis where A1 is diagonal)
%% rP: target rotation r expressed in the basis P
%% B1P: matrix B1 in the basis P



%% Filtering of the components of rP. To avoid numerical instabilities, we only
%% keep the coefficients of rP that are significantly different from 0.
r=[[0,-1;1,0],zeros(2,N-2);zeros(N-2,N)];
rP=P^(-1)*r*P;
for j=1:N
  for k=1:N
    if abs(rP(j,k))<10^(-4) 
       rP(j,k)=0;
    endif
  endfor
 endfor
 
 B1P=P^(-1)*B1*P;
 
%% The coefficients are obtained as the division of the coefficient of target
%% rotation rP by the coefficints of the matrix B1P (i.e., B1 in the basis P).  

Strength= rP./B1P;        

%% The real part of the coefficients goes to the cosine terms in (19), 
%% the imaginary part goes to the sine terms.

StrengthR=real(Strength);
StrengthI=imag(Strength);

%% The frequencies to be used in (19) are the spectral gaps of the 
%% perturbed spectrum

Omega=zeros(N,N);
for j=1:N-1
  for k=(j+1):N
    Omega(j,k)=abs(Lambda(j,j)-Lambda(k,k));
  endfor
 endfor


 



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Numerical solutions of the ODE
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%% We successively compute the solutions of the three ODEs corresponding to the 
%% systems k=1, m=1 / k=1, m=0 / k=1, m=-1.
%% Note, and this is crucial, that we use the same control law for the three
%% dynamics.

%% Simulation for the system k=1, m=1 up to time 70 (larger than the actual 
%% transfer time)

Dyn1=@(t,Psir) [((A1r+mu*B1r)+(Control(t,N,StrengthR,StrengthI,Omega,mu)*d)*B1r)*Psir];
Solution1 = ode45 (Dyn1, [0, 70], [1;zeros(2*N-1,1)]); 



%% Formatting of the solution for k=1, m=1.

   T1=Solution1.x;
   Psir1=Solution1.y;
   
   X11=((Psir1(1,:).^2+Psir1(2,:).^2)).^(1/2);
   X21=((Psir1(3,:).^2+Psir1(4,:).^2)).^(1/2);
   
%% Computation of the actual terminal time
      [w,iw]=max(X21);
      T1=T1(1:iw);
      
  
  
  
  
%%Simulation for the system k=1, m=0 up to terminal time

Dyn2=@(t,Psir) [((A2r+mu*B2r)+(Control(t,N,StrengthR,StrengthI,Omega,mu)*d)*B2r)*Psir];
Solution2 = ode45 (Dyn2, [0, T1(iw)], [1;zeros(2*N-1,1)]); 

%%Simulation for the system k=1, m=-1 up to terminal time

Dyn3=@(t,Psir) [((A3r+mu*B3r)+(Control(t,N,StrengthR,StrengthI,Omega,mu)*d)*B3r)*Psir];
Solution3 = ode45 (Dyn3, [0, T1(iw)], [1;zeros(2*N-1,1)]); 

ElapsedTime=toc(); %% Time needed for the computation  
  
  
  
%% Graphic representation of the solutions in the space k=1, m=1. This is 
%% Figure 2 (top) of the paper
   figure();
   hold on
   plot(T1,X11(1:iw),'b')
   plot(T1,X21(1:iw),'r')
   
%% Formatting of the solution for k=1, m=0.

   T2=Solution2.x;
   Psir2=Solution2.y;
   
   X12=((Psir2(1,:).^2+Psir2(2,:).^2)).^(1/2);
   X22=((Psir2(3,:).^2+Psir2(4,:).^2)).^(1/2);

%% Graphic representation of the solutions in the space k=1, m=0.  
 
   figure();
   hold on
   plot(T2,X12,'b')
   plot(T2,X22,'r')
   
   figure();
   hold on
   plot(T2,X12,'b')
   yticks([0.94,1])
   
%% Formatting of the solution for k=1, m=-1.

   T3=Solution3.x;
   Psir3=Solution3.y;
   
   X13=((Psir3(1,:).^2+Psir3(2,:).^2)).^(1/2);
   
  
%% Graphic representation of the solutions in the space k=1, m=-1. This is 
%% Figure 2 (bottom) of the paper
   figure();
   hold on
   plot(T3,X13,'b')
   yticks([0.98,1])
   
   

   

  
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Error estimate
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  
%% We estimate the error made when replacing the original system by its finite
%% dimensional approximation of size N using Proposition 13.
  
  
  SolError1 = ode45 (Dyn1, [0, T1(iw)], [zeros(2*N-2,1);1;0]);
  PsiError=SolError1.y;
  ErrorComm=(PsiError(1,:).^2+PsiError(2,:).^2+PsiError(3,:).^2+PsiError(4,:).^2).^(1/2); 
  SupErrorCom=max(ErrorComm);
  
%% Formula (18) involves the supremum of the commutator (SupErrorCom that we 
%% just have computed) and the L^1 norm of the control. A very rough estimate is
%% obtained by saying that cosine and sine are bounded by one. The actual value
%% of the L1 norm of the control is smaller, hence our error estimates are 
%% conservative (and the actual error is much smaller that the upper bound we 
%% compute). 

  NormL1=(sum(sum(abs(Strength)))*d + mu )* T1(iw); 
  
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  %% Display of the results %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
   
   disp(" ");
   disp("Report of the numerical simulation")
   disp(["Dimension of the Galerkyn approximations : ",num2str(N)]);
   disp(["Bound on the simulation error            : ",num2str(NormL1*SupErrorCom)]);
   disp(["Time needed for the numerical computation: ",num2str(ElapsedTime)," seconds"]);
   
   disp(" ")
   
   disp("Control law");
   disp(["Transfer time           : ",num2str(T1(iw))]);
   disp(["Scaling factor d        : ",num2str(d)]);
   disp(["Perturbation factor mu  : ",num2str(mu)]);
   disp(["L1 norm of the control  < ",num2str(floor(100*NormL1)/100)]);
    
    
    disp(" ")
   disp("First system:  k=1, m=1");
   disp(["Modulus of <psi,phi_2> at final time : ",num2str(floor(1000*w)/1000)]);
   
    disp(" ");
   
   disp("Second system: k=1, m=0");
   disp(["Modulus of <psi,phi_1> at final time : ",num2str(floor(1000*X12(end))/1000)]);
   
      disp(" ");
   
   disp("Third system:  k=1, m=-1");
   disp(["Modulus of <psi,phi_1> at final time : ",num2str(floor(1000*X13(end))/1000)]);
   
   
   
   

